Dynamics of Myers-Perry black holes with almost equal angular momenta in odd dimensions

We investigate the nonlinear dynamics of D=2N+3 Myers-Perry black holes with almost equal angular momenta, which have N equal spins out of possible N+1 spins. In particular, we study the ultraspinning instability and the fate of its nonlinear evolution using the large D effective theory approach. We find that every stationary phase can be mapped to the counterpart in the singly rotating phase within the leading order effective theory. From the known results of singly rotating solutions, we obtain the phase diagram of almost equally rotating black holes. We also obtain a certain implication for the possible topology changing transition.

==> anc/LDAERBH_metric_sols.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    666798,      18350]
NotebookOptionsPosition[    662073,      18277]
NotebookOutlinePosition[    662549,      18294]
CellTagsIndexPosition[    662506,      18291]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Metric solutions of almost equally rotating black hole in 1/D-expansion\
\>", "Section",
 CellChangeTimes->{{3.897093188302876*^9, 3.897093250158349*^9}, {
  3.897273015796915*^9, 
  3.8972730179487457`*^9}},ExpressionUUID->"d656499e-cd56-4c10-af71-\
064ae97fa289"],

Cell["This notebook is attached to the article :", "Text",
 CellChangeTimes->{{3.897269798749258*^9, 3.897269880544445*^9}, {
  3.8972699998420057`*^9, 3.897270000422102*^9}, {3.897275815782069*^9, 
  3.897275829035*^9}},ExpressionUUID->"5d2883ca-4387-446c-9f8e-9fee453efee5"],

Cell[TextData[{
 StyleBox["\"Dynamics of Myers-Perry black holes with almost equal angular \
momenta in odd dimensions\",",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]],
 StyleBox["\nRyotaku Suzuki and Shinya Tomizawa,\nMathematical Physics \
Laboratory, Toyota Technological Institute, Nagoya",
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 CellChangeTimes->{{3.897269881446577*^9, 3.897269881448546*^9}, {
  3.8972700592497053`*^9, 
  3.897270087417389*^9}},ExpressionUUID->"4625c5fc-688d-4034-b6a7-\
3c7218ef4dbe"],

Cell["This notebook includes :", "Text",
 CellChangeTimes->{{3.897273048818084*^9, 3.8972730562854977`*^9}, 
   3.897275783171464*^9},ExpressionUUID->"1086cfd7-275e-4830-8a38-\
165b9b4ea3c8"],

Cell[TextData[StyleBox["  - Metric solutions up to the next - to - leading \
order in the 1/D expansion",
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.8972730595637827`*^9, 
  3.897273082608324*^9}},ExpressionUUID->"38c4865a-c14e-4345-aa0c-\
fa686c3dea93"],

Cell[TextData[StyleBox["  - The effective equation at the leading order",
 FontWeight->"Bold",
 FontColor->RGBColor[1, 0, 0]]], "Text",
 CellChangeTimes->{{3.897273085646369*^9, 
  3.897273110583416*^9}},ExpressionUUID->"b6557a9a-36c9-4ff1-86f5-\
1e5fed1b6910"],

Cell["Last Update : 2023 / 7 / 2", "Text",
 CellChangeTimes->{{3.897278053837788*^9, 
  3.8972780877008457`*^9}},ExpressionUUID->"1c2e682f-499b-4e2b-987c-\
f27edeba6e87"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Setup", "Chapter",
 CellChangeTimes->{{3.8970932921539173`*^9, 
  3.897093294179551*^9}},ExpressionUUID->"c6b3d2c9-1f46-476e-bcdf-\
2d6eb236908e"],

Cell[CellGroupData[{

Cell[TextData[StyleBox["Metric Ansatz in D=2N+3 spacetime", \
"Subsubsection"]], "Subsection",
 CellChangeTimes->{{3.89709325899121*^9, 3.8970932817372293`*^9}, {
  3.897275989811482*^9, 
  3.897275998049155*^9}},ExpressionUUID->"33cbab94-94f2-4434-8620-\
e70bbc874ec6"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{
    SuperscriptBox["ds", "2"], "=", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "A"}], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        SuperscriptBox["e", 
         RowBox[{"(", "0", ")"}]], ")"}], "2"]}], "+", 
     RowBox[{"2", " ", "U", " ", 
      SuperscriptBox["e", 
       RowBox[{"(", "0", ")"}]], "dr"}], "-", 
     RowBox[{"2", " ", 
      SubscriptBox["C", "i"], 
      SuperscriptBox["e", 
       RowBox[{"(", "i", ")"}]], 
      SuperscriptBox["e", 
       RowBox[{"(", "0", ")"}]]}], "+", 
     RowBox[{
      SubscriptBox["H", "ij"], 
      SuperscriptBox["e", 
       RowBox[{"(", "i", ")"}]], 
      SuperscriptBox["e", 
       RowBox[{"(", "j", ")"}]]}], "+", 
     RowBox[{
      SuperscriptBox["r", "2"], 
      SuperscriptBox[
       RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
      SuperscriptBox["d\[CapitalSigma]", "2"]}]}]}], " ", ",", " ", 
   RowBox[{"(", 
    RowBox[{"i", ",", 
     RowBox[{"j", "=", "1"}], ",", "2", ",", "3"}], ")"}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.8970935954936647`*^9, 3.8970936617303743`*^9}, 
   3.897103168163867*^9, {3.897275947681953*^9, 
   3.897275958752409*^9}},ExpressionUUID->"7b21d262-0dc2-4803-997e-\
5be98e3cc7f1"],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  RowBox[{
   FormBox[
    RowBox[{"A", " ", "and", " ", 
     SuperscriptBox["d\[CapitalSigma]", "2"]}],
    TraditionalForm], " ", "are", " ", "the", " ", "Kahler", " ", "potential",
    " ", "and", " ", "metric", " ", "on", " ", 
   FormBox[
    RowBox[{
     SuperscriptBox["CP", 
      RowBox[{"N", "-", "1"}]], "."}],
    TraditionalForm]}]],ExpressionUUID->
  "1b46f1b7-f2a5-473b-a4bb-1368cec21458"],
 "\nThe boosted frame is given by"
}], "Text",
 CellChangeTimes->{{3.89710300624973*^9, 3.8971030548156977`*^9}, 
   3.897103199325613*^9, {3.897275918508861*^9, 3.897275935635824*^9}, {
   3.89727622742343*^9, 
   3.8972762404837017`*^9}},ExpressionUUID->"a9b9d975-e479-49f2-a801-\
4ebf9f42c1e5"],

Cell[BoxData[{
 StyleBox[
  StyleBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{"(", "0", ")"}]], "=", " ", 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"dt", "-", 
       RowBox[{"\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{"d\[Phi]", "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
           RowBox[{"(", 
            RowBox[{"d\[Psi]", "+", "A"}], ")"}]}]}], ")"}]}]}], ")"}]}]}],
   FontColor->RGBColor[0, 0, 1]],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 StyleBox[
  StyleBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{"(", "1", ")"}]], "=", " ", 
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"(", 
      RowBox[{"d\[Phi]", "+", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Sin", "[", "\[Theta]", "]"}], "2"], 
        RowBox[{"(", 
         RowBox[{"d\[Psi]", "+", "A"}], ")"}]}], "-", 
       RowBox[{"\[CapitalOmega]", " ", "t"}]}], ")"}]}]}],
   FontColor->RGBColor[0, 0, 1]],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 StyleBox[
  StyleBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{"(", "2", ")"}]], "=", "d\[Theta]"}],
   FontColor->RGBColor[0, 0, 1]],
  FontWeight->"Bold"], "\[IndentingNewLine]", 
 StyleBox[
  StyleBox[
   RowBox[{
    SuperscriptBox["e", 
     RowBox[{"(", "3", ")"}]], "=", 
    RowBox[{
     RowBox[{"Sin", "[", "\[Theta]", "]"}], 
     RowBox[{"Cos", "[", "\[Theta]", "]"}], 
     RowBox[{"(", 
      RowBox[{"d\[Psi]", "+", "A"}], ")"}]}]}],
   FontColor->RGBColor[0, 0, 1]],
  FontWeight->"Bold"]}], "Text",
 CellChangeTimes->{{3.897103056176627*^9, 
  3.89710316461065*^9}},ExpressionUUID->"eeb23a12-976f-4f08-af49-\
5c103cdbdb36"],

Cell[BoxData[
 RowBox[{
  RowBox[{"with", " ", 
   StyleBox["\[Gamma]",
    FontWeight->"Bold",
    FontColor->RGBColor[0, 0, 1]]}], 
  StyleBox[" ",
   FontWeight->"Bold",
   FontColor->RGBColor[0, 0, 1]], 
  StyleBox[":=",
   FontWeight->"Bold",
   FontColor->RGBColor[0, 0, 1]], 
  StyleBox[" ",
   FontWeight->"Bold",
   FontColor->RGBColor[0, 0, 1]], 
  StyleBox[
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "-", 
      SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], 
    RowBox[{
     RowBox[{"-", "1"}], "/", "2"}]],
   FontWeight->"Bold",
   FontColor->RGBColor[0, 0, 1]]}]], "Text",
 CellChangeTimes->{{3.897276254295814*^9, 
  3.8972762701129827`*^9}},ExpressionUUID->"f3ac2e59-9d1c-475d-bfe4-\
4878abac64c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell["1/D - expansion and blob approximation", "Subsection",
 CellChangeTimes->{{3.897103365514125*^9, 
  3.89710337693256*^9}},ExpressionUUID->"aad9836d-7d91-4728-91bb-\
ac39f883fb21"],

Cell["1/D expansion is given by the expansion in terms of", "Text",
 CellChangeTimes->{{3.8971029834034643`*^9, 3.897103005170559*^9}, {
  3.897103285349637*^9, 
  3.8971032860362873`*^9}},ExpressionUUID->"97395140-9c3c-42e8-802b-\
82ff9a5f20b8"],

Cell[TextData[StyleBox["n: = 2 N",
 FontWeight->"Bold",
 FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.897103288961913*^9, 
  3.897103309988014*^9}},ExpressionUUID->"31736d1f-7e23-421b-b36e-\
18d3e9ba9475"],

Cell["We take the limit n -> \[Infinity] with the coordinates :", "Text",
 CellChangeTimes->{{3.897270195690887*^9, 3.897270294265665*^9}, {
  3.8972705211914577`*^9, 
  3.89727052166197*^9}},ExpressionUUID->"a450e823-c4af-49fc-8334-\
676ddaed8277"],

Cell[BoxData[
 StyleBox[
  RowBox[{"R", ":=", 
   RowBox[{
    RowBox[{
     FormBox[
      SuperscriptBox["r", "n"],
      TraditionalForm], "  ", "and", "   ", "z"}], ":=", 
    RowBox[{"n", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        FormBox["\[Pi]",
         TraditionalForm], "/", "2"}], "-", "\[Theta]"}], ")"}]}]}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]]], "Text",
 CellChangeTimes->{{3.89727052264704*^9, 
  3.8972705422950687`*^9}},ExpressionUUID->"1c8f0769-2006-479e-81b3-\
b80727d7ba91"],

Cell["\<\
The functions in the metric components are expanded as follows:\
\>", "Text",
 CellChangeTimes->{{3.89727015053545*^9, 
  3.8972701797302847`*^9}},ExpressionUUID->"213bf8f5-fcc3-4db9-a6b9-\
646005771a85"],

Cell[BoxData[{
 StyleBox[
  RowBox[{"A", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{
      SuperscriptBox["A", 
       RowBox[{"(", "0", ")"}]], "[", 
      RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}], "+", " ", 
     RowBox[{
      FractionBox["1", "n"], 
      RowBox[{
       SuperscriptBox["A", 
        RowBox[{"(", "1", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
    "..."}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   StyleBox["U",
    FontColor->RGBColor[0, 0, 1]], 
   StyleBox["=",
    FontColor->RGBColor[0, 0, 1]], 
   RowBox[{
    RowBox[{
     StyleBox["1",
      FontColor->RGBColor[0, 0, 1]], 
     StyleBox["+",
      FontColor->RGBColor[0, 0, 1]], 
     RowBox[{
      FractionBox[
       StyleBox["1",
        FontColor->RGBColor[0, 0, 1]], "n"], 
      RowBox[{
       SuperscriptBox[
        StyleBox["U",
         FontColor->RGBColor[0, 0, 1]], 
        RowBox[{"(", "0", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["n", "2"]], 
      RowBox[{
       SuperscriptBox["U", 
        RowBox[{"(", "1", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
    "..."}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["C", "1"], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", "n"], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["C", "1"], 
        RowBox[{"(", "0", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["n", "2"]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["C", "1"], 
        RowBox[{"(", "1", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
    "..."}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["C", "2"], " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["n"]]}], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["C", "2"], 
         RowBox[{"(", "0", ")"}]], "[", 
        RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", " ", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", 
         RowBox[{"3", "/", "2"}]]], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["C", "2"], 
         RowBox[{"(", "1", ")"}]], "[", 
        RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
     "..."}]}], " "}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    SubscriptBox["C", "3"], " ", "=", 
    RowBox[{
     RowBox[{
      RowBox[{
       FractionBox["1", 
        SqrtBox["n"]], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["C", "3"], 
         RowBox[{"(", "0", ")"}]], "[", 
        RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", " ", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", 
         RowBox[{"3", "/", "2"}]]], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["C", "3"], 
         RowBox[{"(", "1", ")"}]], "[", 
        RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
     "..."}]}], " "}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["H", "ii"], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "+", 
      RowBox[{
       FractionBox["1", "n"], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["H", "ii"], 
         RowBox[{"(", "0", ")"}]], "[", 
        RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", " ", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox["n", "2"]], 
       RowBox[{
        SuperscriptBox[
         SubscriptBox["H", "ii"], 
         RowBox[{"(", "1", ")"}]], "[", 
        RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
     "..."}], "  ", 
    RowBox[{"(", " ", 
     RowBox[{
      RowBox[{"i", "=", "1"}], ",", "2", ",", "3"}], ")"}]}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["H", "12"], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        SuperscriptBox["n", 
         RowBox[{"3", "/", "2"}]]]}], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["H", "12"], 
        RowBox[{"(", "0", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["n", 
        RowBox[{"5", "/", "2"}]]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["H", "12"], 
        RowBox[{"(", "1", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
    "..."}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["H", "13"], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["n", 
        RowBox[{"3", "/", "2"}]]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["H", "13"], 
        RowBox[{"(", "0", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["n", 
        RowBox[{"5", "/", "2"}]]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["H", "13"], 
        RowBox[{"(", "1", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
    "..."}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   SubscriptBox["H", "23"], " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", "n"]}], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["H", "23"], 
        RowBox[{"(", "0", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", " ", 
     RowBox[{
      FractionBox["1", 
       SuperscriptBox["n", "2"]], 
      RowBox[{
       SuperscriptBox[
        SubscriptBox["H", "23"], 
        RowBox[{"(", "1", ")"}]], "[", 
       RowBox[{"t", ",", "R", ",", "\[Phi]", ",", "z"}], "]"}]}], "+"}], 
    "..."}]}],
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]]}], "Text",
 CellChangeTimes->{{3.8972701810442266`*^9, 3.897270187947323*^9}, {
  3.89727030053631*^9, 3.897270506743848*^9}, {3.897270601112343*^9, 
  3.897270654938034*^9}, {3.897270708894236*^9, 3.8972708376465693`*^9}, {
  3.897275854620084*^9, 
  3.897275859418333*^9}},ExpressionUUID->"673f4247-1186-4751-90e7-\
a39e21beed6b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Solutions", "Chapter",
 CellChangeTimes->{{3.897273170156005*^9, 
  3.897273173192155*^9}},ExpressionUUID->"a5557221-a59b-4f0b-92cc-\
11a6770c9cd7"],

Cell["\<\
Below we present the solutions up to the next-to-leading order\
\>", "Text",
 CellChangeTimes->{{3.8972706688335037`*^9, 3.897270685584365*^9}, {
   3.897273040215186*^9, 3.897273041084352*^9}, 
   3.8972760202223177`*^9},ExpressionUUID->"b51063f2-b270-41e9-8341-\
8108e93fdad5"],

Cell[CellGroupData[{

Cell["Leading order", "Section",
 CellChangeTimes->{{3.897093256954874*^9, 
  3.897093267173333*^9}},ExpressionUUID->"8cd18374-29f1-448f-bddd-\
069ca23923ee"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["A", 
   RowBox[{"(", "0", ")"}]], "\[Rule]", " ", 
  RowBox[{"1", "-", 
   FractionBox[
    RowBox[{"m", "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "R"]}]}]], "Input",Express\
ionUUID->"a5c69954-02b4-4353-8460-f3531280f057"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["U", 
   RowBox[{"(", "0", ")"}]], "\[Rule]", 
  RowBox[{
   RowBox[{"-", " ", 
    FractionBox[
     RowBox[{
      SuperscriptBox["\[CapitalOmega]", "2"], " ", 
      RowBox[{"Log", "[", "R", "]"}]}], 
     RowBox[{"1", "-", 
      SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"2", " ", 
     RowBox[{"m", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", "R"}]]}]}]], "Input",\

 CellChangeTimes->{
  3.897275745482871*^9, {3.897276204187525*^9, 
   3.8972762079200478`*^9}},ExpressionUUID->"371a9906-cc09-4708-99cd-\
348e76e3fce7"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["C", "1"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", 
   RowBox[{
    RowBox[{"-", " ", 
     FractionBox[
      RowBox[{"2", " ", "\[CapitalOmega]", " ", 
       RowBox[{"Log", "[", "R", "]"}]}], 
      RowBox[{"1", "-", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{"p1", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "R"]}]}], ",", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["C", "2"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", " ", 
   FractionBox[
    RowBox[{"p2", "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "R"]}], ",", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["C", "3"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", " ", 
   FractionBox[
    RowBox[{"p3", "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "R"]}]}]], "Input",
 CellChangeTimes->{{3.8972761974329844`*^9, 
  3.8972762012386227`*^9}},ExpressionUUID->"3aeff21a-331b-4e76-8f29-\
6ccf2e1fb08a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["H", "11"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", " ", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "R", "]"}]}], 
    RowBox[{"1", "-", 
     SuperscriptBox["\[CapitalOmega]", "2"]}]]}], ",", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["H", "22"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "R", "]"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], 
     RowBox[{"R", " ", 
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}]}], ",", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["H", "33"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "R", "]"}]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], 
     RowBox[{"R", " ", 
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], 
       "]"}]}]]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["H", "12"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"p1", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"R", " ", 
     RowBox[{"m", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ",", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["H", "13"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"p1", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"R", " ", 
     RowBox[{"m", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ",", 
  RowBox[{
   SuperscriptBox[
    SubscriptBox["H", "23"], 
    RowBox[{"(", "0", ")"}]], "\[Rule]", 
   FractionBox[
    RowBox[{
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"R", " ", 
     RowBox[{"m", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], 
      "]"}]}]]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.887832529218156*^9, 3.887832608954608*^9}, 
   3.8878330870532293`*^9, {3.8880048637623*^9, 3.8880048715457172`*^9}, {
   3.888302232430287*^9, 3.88830223267855*^9}, {3.888302271005151*^9, 
   3.888302314032785*^9}, {3.888471813243538*^9, 3.888471845359663*^9}, {
   3.888535450805871*^9, 3.888535452930173*^9}, 3.8885399741954403`*^9, {
   3.8885414092854033`*^9, 3.888541409429617*^9}, {3.888541443596738*^9, 
   3.888541443920368*^9}, {3.890101293012237*^9, 3.890101294327448*^9}, {
   3.890109435270792*^9, 3.890109436271513*^9}, {3.8902874256654663`*^9, 
   3.890287425953538*^9}, {3.897093391004155*^9, 3.897093391441324*^9}, {
   3.897270693813002*^9, 3.897270706418141*^9}, {3.897273189159646*^9, 
   3.8972732967351027`*^9}, {3.897275716207636*^9, 3.8972757584509497`*^9}, {
   3.897276185031103*^9, 
   3.897276187706893*^9}},ExpressionUUID->"d151023d-d33e-45d2-8caa-\
6e638ac41d79"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Next - to - Leading order", "Section",
 CellChangeTimes->{{3.897093269429729*^9, 
  3.897093276890218*^9}},ExpressionUUID->"c3beba04-039d-4ba8-8998-\
4a28ddc0ab75"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["A", 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalOmega]", "2"], " ", 
     RowBox[{"Log", "[", "R", "]"}]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "R"], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", "R", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"z", " ", 
           RowBox[{
            SuperscriptBox["p2", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "0", ",", "1"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["p3", 
            TagBox[
             RowBox[{"(", 
              RowBox[{"0", ",", "1", ",", "0"}], ")"}],
             Derivative],
            MultilineFunction->None], "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], "z"], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
           RowBox[{"z", " ", 
            RowBox[{
             SuperscriptBox["p2", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["p3", 
             TagBox[
              RowBox[{"(", 
               RowBox[{"0", ",", "1", ",", "0"}], ")"}],
              Derivative],
             MultilineFunction->None], "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"]}], 
        ")"}]}]}], ")"}]}]}]}]], "Input",ExpressionUUID->"de51d8e1-169f-4fe1-\
9dfd-3b3469a66ea1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["C", "1"], 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   FractionBox[
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "R", "]"}], "2"]}], 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
   RowBox[{
    FractionBox["1", "R"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
       RowBox[{"Log", "[", "R", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "z"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["p1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["p1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"p2", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
               "+", 
               RowBox[{"z", " ", 
                RowBox[{
                 SuperscriptBox["p2", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]], 
       RowBox[{"Log", "[", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["m", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["m", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          "z"], "+", 
         RowBox[{
          FractionBox["1", "z"], 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "z"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["p1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["p1", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
               RowBox[{"z", " ", 
                RowBox[{
                 SuperscriptBox["p2", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {
   0, 0.5}},ExpressionUUID->"12007660-91f1-4d1e-b033-c56f449b8f68"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["C", "2"], 
    RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
   RowBox[{
    FractionBox["1", "R"], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Log", "[", "R", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "z"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["m", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{
               SuperscriptBox["m", 
                TagBox[
                 RowBox[{"(", 
                  RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                 Derivative],
                MultilineFunction->None], "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"z", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["p2", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "z", " ", 
                RowBox[{
                 SuperscriptBox["p2", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
       RowBox[{"Log", "[", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "z", " ", "\[Gamma]", " ", 
          "\[CapitalOmega]", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
               RowBox[{
                SuperscriptBox["p2", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", "z", " ", 
                RowBox[{
                 SuperscriptBox["p2", 
                  TagBox[
                   RowBox[{"(", 
                    RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                   Derivative],
                  MultilineFunction->None], "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}]}], "\[IndentingNewLine]"}]], "Input",\

 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.897273332561141*^9, 
  3.8972734031919403`*^9}},ExpressionUUID->"3c642308-2703-48af-a63c-\
7403b4978490"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["C", "3"], 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   FractionBox["1", "R"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Log", "[", "R", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "z"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{
              SuperscriptBox["m", 
               TagBox[
                RowBox[{"(", 
                 RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                Derivative],
               MultilineFunction->None], "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
         RowBox[{"z", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
        RowBox[{
         FractionBox["1", 
          RowBox[{"z", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
              "+", 
              RowBox[{"z", " ", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", 
               RowBox[{
                SuperscriptBox["p2", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}], "+", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
      RowBox[{"Log", "[", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "0", ",", "1"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{
             SuperscriptBox["m", 
              TagBox[
               RowBox[{"(", 
                RowBox[{"0", ",", "1", ",", "0"}], ")"}],
               Derivative],
              MultilineFunction->None], "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
        
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"z", " ", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "z"}], " ", 
               RowBox[{
                SuperscriptBox["p2", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "0", ",", "1"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{
                SuperscriptBox["p3", 
                 TagBox[
                  RowBox[{"(", 
                   RowBox[{"0", ",", "1", ",", "0"}], ")"}],
                  Derivative],
                 MultilineFunction->None], "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}], ")"}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.897273417115842*^9, 
  3.897273427155024*^9}},ExpressionUUID->"a385c46a-ec20-4f36-8cf5-\
68ad60431649"],

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   RowBox[{
    SuperscriptBox[
     SubscriptBox["H", "ij"], 
     RowBox[{"(", "1", ")"}]], " ", "and", " ", 
    SuperscriptBox["U", 
     RowBox[{"(", "1", ")"}]]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "8e82caf7-aa2c-4163-9e94-d7a2099964fe"],
 " are presented in terms of  an auxiliary variable  ",
 StyleBox["X := R/m[t, \[Phi], z]",
  FontWeight->"Bold",
  FontColor->RGBColor[0, 0, 1]]
}], "Text",
 CellChangeTimes->{{3.897273436286254*^9, 3.89727350647596*^9}, {
  3.8972760433242893`*^9, 3.897276068230352*^9}, {3.897276409348756*^9, 
  3.8972764099830503`*^9}},ExpressionUUID->"919bafae-b5be-4f50-97d0-\
4e5f4f62a2b4"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox[
    SubscriptBox["H", "11"], 
    RowBox[{"(", "1", ")"}]], "\[Rule]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Log", "[", "X", "]"}], "+", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], ")"}], 
        "2"]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "+", 
    FractionBox[
     SuperscriptBox[
      RowBox[{"p1", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], 
     RowBox[{"X", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8972760833856*^9, 
  3.897276083501337*^9}},ExpressionUUID->"31c984df-8aa2-4ac6-99ee-\
243519bd28e7"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["H", "12"], 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", "\[CapitalOmega]", " ", 
       RowBox[{"Log", "[", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"p1", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         SuperscriptBox[
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
     ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", " ", "\[CapitalOmega]", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]",
             " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
        
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}],
        ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"3", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[CapitalOmega]", "-", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "\[CapitalOmega]"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", "\[Gamma]", " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{"\[CapitalOmega]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", "X", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Pi]", "2"]}], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
           ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
           ")"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "z", " ", "\[Gamma]", " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", 
               " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                ")"}], " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{"\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"Log", "[", "X", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[CapitalOmega]", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"3", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", "z", " ", "\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Log", "[", "X", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                    RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
                 "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                  "\[CapitalOmega]", " ", 
                  RowBox[{"p3", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}],
               ")"}]}], "+", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
               
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", "\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"\[CapitalOmega]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                 ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{"4", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", "X"]}], "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
                 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"6", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", 
              " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"4", " ", "z", " ", "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], "-", 
            RowBox[{"4", " ", "z", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", "X", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", 
              " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"4", " ", "z", " ", "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                  RowBox[{"p1", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
               "-", 
               RowBox[{"4", " ", "z", " ", "\[CapitalOmega]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"4", " ", "z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"8", " ", "z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", "X", "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
       RowBox[{"X", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], "X"]}], 
       
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
                 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"p2", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
               ")"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], 
             ")"}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]], "+", 
             
             FractionBox[
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
              "X"]}], ")"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]], 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
               ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], "X"]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
               RowBox[{"2", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"\[CapitalOmega]", " ", 
                   RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                  RowBox[{"\[Gamma]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                   RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"2", " ", "\[CapitalOmega]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]]}], 
            "+", 
            RowBox[{"2", " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["1", "z"]}], "+", "z"}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               FractionBox[
                RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"Log", "[", 
                    RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                  ")"}], " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
               RowBox[{"2", " ", "\[Gamma]", " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}], 
        " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}], 
        " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "X"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"p1", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[CapitalOmega]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "\[CapitalOmega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]]}], ")"}], 
    " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", "\[CapitalOmega]", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
                 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{"\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"3", " ", "\[Gamma]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
               
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", "\[CapitalOmega]", " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
             FractionBox[
              RowBox[{
               RowBox[{"4", " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "z"]}], 
            ")"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", "\[Gamma]", 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "z"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"4", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Gamma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "z", " ", 
             SuperscriptBox["\[Gamma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "5"}], "-", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Gamma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"3", " ", "z", " ", 
                SuperscriptBox["\[Gamma]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", "X", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", "\[CapitalOmega]", " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{"\[Gamma]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
                RowBox[{"4", " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"Log", "[", 
                    RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                  ")"}], " ", 
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"X", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[CapitalOmega]", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"\[Gamma]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[CapitalOmega]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[CapitalOmega]", " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
              RowBox[{"\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"3", " ", "\[Gamma]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
               
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", "\[Gamma]", 
          " ", 
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "z", " ", 
             SuperscriptBox["\[Gamma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "3"}], "-", 
                  RowBox[{"2", " ", 
                   SuperscriptBox["\[Gamma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"3", " ", "z", " ", 
                SuperscriptBox["\[Gamma]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                "\[CapitalOmega]", " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
               RowBox[{"2", " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Gamma]", "-", 
                  RowBox[{"\[Gamma]", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"\[CapitalOmega]", " ", 
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "5"}], "-", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], 
                    ")"}], " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[CapitalOmega]", " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"z", " ", "\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
                   RowBox[{"\[Gamma]", " ", "\[CapitalOmega]", " ", 
                    RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[CapitalOmega]", " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "z", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"], " ", 
              RowBox[{"Log", "[", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
             RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                    "\[CapitalOmega]", " ", 
                    RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                  ")"}]}], "+", 
                RowBox[{"2", " ", "z", " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "-", 
                   RowBox[{"\[Gamma]", " ", "\[CapitalOmega]", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                    ")"}], " ", 
                    RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2", " ", "\[CapitalOmega]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"\[CapitalOmega]", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[CapitalOmega]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[CapitalOmega]", 
             " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{"3", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[CapitalOmega]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"z", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"6", " ", "z", " ", "\[Gamma]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "\[CapitalOmega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"z", " ", "\[CapitalOmega]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"p1", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[CapitalOmega]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"6", " ", "\[CapitalOmega]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"6", " ", "X", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]", " ", "\[CapitalOmega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}]}], "+", 
      
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
            "\[CapitalOmega]"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "-", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}]}], 
      "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"3", " ", "\[CapitalOmega]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
             ")"}]}], "X"]}], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", "X", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[CapitalOmega]", "-", 
                 RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{"\[Gamma]", " ", "\[CapitalOmega]", " ", 
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["p3", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"X", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{
  3.897275518680249*^9, {3.897276096561914*^9, 
   3.897276102547843*^9}},ExpressionUUID->"37ddc022-393d-4927-ab34-\
dd65c3f48dc8"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["H", "22"], 
   RowBox[{"(", "1", ")"}]], "\[Rule]", 
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"Log", "[", "X", "]"}], " ", 
    RowBox[{"Log", "[", 
     RowBox[{"m", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{"2", " ", 
     SuperscriptBox["\[CapitalOmega]", "2"], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"X", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "z", " ", "\[Gamma]", " ", 
           "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}]}], 
      ")"}]}], 
    RowBox[{"X", " ", "z", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"4", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
       RowBox[{"4", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
         ")"}]}]}], ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"12", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
      RowBox[{"4", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", "\[Gamma]", " ", 
       "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", "\[CapitalOmega]", " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "4"}], " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]",
         " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
       "+", 
       RowBox[{"z", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "-", 
       RowBox[{
        FractionBox["1", "z"], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"]}], "-", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"Log", "[", "X", "]"}]}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
           RowBox[{"12", " ", 
            RowBox[{"PolyLog", "[", 
             RowBox[{"2", ",", 
              RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], "+", 
       RowBox[{
        FractionBox["1", "X"], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"6", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
             RowBox[{"2", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"4", " ", "X", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
             RowBox[{"6", " ", "X", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], "]"}], "-", 
               RowBox[{"Log", "[", "X", "]"}]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
              RowBox[{"6", " ", 
               RowBox[{"PolyLog", "[", 
                RowBox[{"2", ",", 
                 RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "z"], "+", 
          RowBox[{
           FractionBox["1", "X"], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "12"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "12"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
                RowBox[{"3", " ", "X", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
                RowBox[{"12", " ", 
                 RowBox[{"Log", "[", "X", "]"}]}], "+", 
                RowBox[{"6", " ", "X", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
                 RowBox[{"Log", "[", "X", "]"}]}], "+", 
                RowBox[{"3", " ", "X", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
                RowBox[{"12", " ", "X", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["p2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}]}], 
   "+", 
   FractionBox[
    RowBox[{"2", " ", 
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["p3", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"X", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", "X", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "4"}], " ", "X", " ", "z", " ", "\[Gamma]", " ", 
       "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
         RowBox[{"3", " ", "X", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", "X", "]"}]}], "+", 
         RowBox[{"6", " ", "X", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
          RowBox[{"Log", "[", "X", "]"}]}], "+", 
         RowBox[{"3", " ", "X", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
         RowBox[{"12", " ", "X", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"X", " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["\[Pi]", "2"]}], " ", 
             SuperscriptBox["\[Gamma]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
             RowBox[{"Log", "[", "X", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "6", " ", "X", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], "-", 
              RowBox[{"Log", "[", "X", "]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "-", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
             RowBox[{"3", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"6", " ", "X", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"3", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
             RowBox[{"12", " ", "X", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["p2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}]}], 
   "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", "X", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", "X", " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"Log", "[", "X", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
          RowBox[{"3", " ", "X", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", "X", "]"}]}], "+", 
          RowBox[{"6", " ", "X", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"Log", "[", "X", "]"}]}], "+", 
          RowBox[{"6", " ", "X", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["p3", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"\[Gamma]", " ", 
     SuperscriptBox[
      RowBox[{"p2", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "\[Gamma]", 
    " ", 
    RowBox[{"p2", "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
       RowBox[{"Log", "[", "X", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{
  3.897275496542218*^9, 3.897276087799964*^9, {3.897276366145611*^9, 
   3.897276366765497*^9}},ExpressionUUID->"0b2b3941-d884-4fb0-a0c2-\
bbbbcfb0659e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["H", "13"], 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
     ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         RowBox[{"p1", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]",
             " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
       ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], "+", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[Gamma]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"Log", "[", "X", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "3"}], " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "z", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[CapitalOmega]", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", "X", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
           ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"\[CapitalOmega]", " ", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
           ")"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "6"}], " ", "z", " ", "\[Gamma]", " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{"6", " ", "z", " ", "\[Gamma]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}], "-", 
               RowBox[{"12", " ", 
                SuperscriptBox["z", "2"], " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
              ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", " ", "\[CapitalOmega]", " ", 
         RowBox[{"Log", "[", "X", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                "\[CapitalOmega]", " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
            "-", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
               
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "2"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", "\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{"PolyLog", "[", 
     RowBox[{"2", ",", 
      RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{"2", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{"4", " ", "\[CapitalOmega]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"3", ",", 
       FractionBox["1", "X"]}], "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], ")"}], 
           " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[CapitalOmega]", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", 
                SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "+", 
             FractionBox[
              RowBox[{"3", " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "X"]}], 
            ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[CapitalOmega]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
           
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", "X", "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
               ")"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
           
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
                 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["z", "2"]}], ")"}], " ", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{"z", " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
             ")"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"3", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"\[CapitalOmega]", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
               ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"4", " ", "z", " ", "\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", "X", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["z", "2"]}], ")"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"z", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", "\[CapitalOmega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
            RowBox[{"z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["z", "2"]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                  RowBox[{"p1", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
               "+", 
               RowBox[{"2", " ", "z", " ", 
                RowBox[{"(", 
                 RowBox[{"\[CapitalOmega]", "-", 
                  RowBox[{"\[CapitalOmega]", " ", 
                   RowBox[{"Log", "[", 
                    RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
                 ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"4", " ", "z", " ", "\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"X", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"6", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "z", " ", "\[Gamma]", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"], " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
               ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{
           FractionBox["1", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[CapitalOmega]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
             ")"}]}]}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[Gamma]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[CapitalOmega]", 
             " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
              " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
            RowBox[{
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[CapitalOmega]", " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{"\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
             
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
              " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "z", " ", "\[Gamma]", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["z", "2"]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
               RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"p1", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2", " ", "\[CapitalOmega]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           FractionBox[
            RowBox[{"2", " ", "\[CapitalOmega]", " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]]}], ")"}], 
    " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]"}], 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[CapitalOmega]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}]}], 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"3", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"4", " ", 
               SuperscriptBox["\[Gamma]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], ")"}], 
            " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"3", " ", "z", " ", "\[Gamma]", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          "X"], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "5"}], "-", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Gamma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], ")"}], 
             " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"z", " ", "\[Gamma]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"4", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", "X", "]"}]}], 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"8", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"3", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Gamma]", " ", 
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", "\[CapitalOmega]", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"\[Gamma]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
                 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], 
              " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{"2", " ", "\[Gamma]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
             ")"}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "\[Gamma]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
              RowBox[{"3", " ", "\[Gamma]", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
               
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", "\[CapitalOmega]", " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
             FractionBox[
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
                 RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
                  RowBox[{"p3", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}],
               "z"]}], ")"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", "\[Gamma]", 
          " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
           ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "z"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"2", " ", "\[Gamma]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"4", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"5", "+", 
                  RowBox[{"4", " ", 
                   SuperscriptBox["\[Gamma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], 
                 ")"}], " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"3", " ", "z", " ", 
             SuperscriptBox["\[Gamma]", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"3", " ", 
                   SuperscriptBox["\[Gamma]", "2"], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
                   RowBox[{"(", 
                    RowBox[{"5", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Gamma]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{"9", " ", "z", " ", 
                SuperscriptBox["\[Gamma]", "3"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", "X", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"z", " ", "\[CapitalOmega]", " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", "\[Gamma]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"], " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{"m", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
               ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{"2", " ", "\[Gamma]", " ", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"z", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"p1", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                RowBox[{"4", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"Log", "[", 
                    RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                  ")"}], " ", 
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
               ")"}]}]}], ")"}]}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", "X", "]"}], " ", 
         SuperscriptBox[
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
        RowBox[{"X", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "3"}], " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], "X"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[CapitalOmega]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], ")"}]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
       RowBox[{"3", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "\[CapitalOmega]", " ", 
               RowBox[{"Log", "[", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               RowBox[{"p1", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
             ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"z", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], ")"}]}], 
         "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[CapitalOmega]", 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "\[CapitalOmega]", 
             " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}],
           "/", 
          RowBox[{"(", 
           RowBox[{"3", " ", "X", " ", "z", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
          "\[CapitalOmega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
               RowBox[{
                SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                "\[CapitalOmega]", " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
            "+", 
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"\[Gamma]", "-", 
                  RowBox[{"\[Gamma]", " ", 
                   SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
               RowBox[{"\[CapitalOmega]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                 ")"}], " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}],
            ")"}]}], "+", 
         RowBox[{"2", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "3"}], " ", "z", " ", "\[Gamma]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
               SuperscriptBox[
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
              ")"}]}], "+", 
            RowBox[{
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"3", " ", 
                SuperscriptBox[
                 RowBox[{"p2", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
               
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"3", "-", 
                  RowBox[{
                   SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", 
                SuperscriptBox[
                 RowBox[{"p3", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
              ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         RowBox[{
          FractionBox["1", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
            RowBox[{"z", " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{"\[Gamma]", " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "z", " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"p2", "[", 
                   RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
                  RowBox[{"\[Gamma]", " ", "\[CapitalOmega]", " ", 
                   RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"\[Gamma]", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                   "\[CapitalOmega]", " ", 
                   RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z", " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
            RowBox[{"2", " ", "z", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
                RowBox[{"p1", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"2", " ", 
                   RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
                  RowBox[{
                   SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
                   "\[CapitalOmega]", " ", 
                   RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                 ")"}]}], "+", 
               RowBox[{"2", " ", "z", " ", 
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{"\[Gamma]", "-", 
                    RowBox[{"\[Gamma]", " ", 
                    SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
                   RowBox[{"p2", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
                  RowBox[{"\[CapitalOmega]", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"Log", "[", 
                    RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}], 
                    ")"}], " ", 
                   RowBox[{"p3", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
                 ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}], 
        " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}], 
        " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p1", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"p1", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]"}], 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[CapitalOmega]", " ", 
              RowBox[{"Log", "[", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", "X", "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p1", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{"4", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"6", " ", "\[CapitalOmega]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            ")"}]}]}], ")"}]}], 
       RowBox[{"6", " ", "X", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p1", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p1", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{"\[Gamma]", " ", "\[CapitalOmega]", " ", 
     RowBox[{"p2", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"X", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[Gamma]", " ", "\[CapitalOmega]"}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}]}], "+", 
      
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "3"]}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
            "\[CapitalOmega]"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox[
               RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
                RowBox[{"m", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "-", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}]}], 
      "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "\[CapitalOmega]", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"2", " ", 
                RowBox[{"Log", "[", 
                 RowBox[{"m", "[", 
                  RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
              ")"}], " ", 
             SuperscriptBox[
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "-", 
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{"3", " ", "\[CapitalOmega]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox[
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
             ")"}]}], "X"]}], ")"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"Log", "[", "X", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Gamma]", " ", 
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"\[CapitalOmega]", "-", 
                 RowBox[{"2", " ", "\[CapitalOmega]", " ", 
                  RowBox[{"Log", "[", 
                   RowBox[{"m", "[", 
                    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
                ")"}], " ", 
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
             RowBox[{"p1", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "-", 
      FractionBox[
       RowBox[{"4", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"3", ",", 
          FractionBox["1", "X"]}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{
  3.8972755374681387`*^9, {3.897276119148416*^9, 
   3.897276125389628*^9}},ExpressionUUID->"6d8a1b13-107c-41b0-b4fb-\
a60a28c6f71e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["H", "23"], 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", 
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["z", "2"], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], 
    SuperscriptBox[
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
    RowBox[{"p2", "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
      ")"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", "X", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"2", " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}], "-", 
            RowBox[{"6", " ", 
             SuperscriptBox["z", "2"], " ", 
             SuperscriptBox["\[CapitalOmega]", "2"], " ", 
             RowBox[{"Log", "[", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}]}]}], 
           ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
        ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"Log", "[", "X", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"X", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
         "-", 
         RowBox[{
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           ")"}]}]}], ")"}]}]}], ")"}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       FractionBox[
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
       RowBox[{"z", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
       "+", 
       RowBox[{"2", " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
         ")"}]}]}], ")"}], " ", 
     RowBox[{"PolyLog", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]]}], ")"}], " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], 
          RowBox[{"X", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["z", "2"]}], ")"}], " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"z", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], 
        ")"}]}], "+", 
      FractionBox[
       RowBox[{
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
        FractionBox[
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "-", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], "X"]}], 
       
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", "\[Gamma]", 
          " ", "\[CapitalOmega]", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", "z", " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{"X", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}]}], 
      "-", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", "z", 
           " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{"6", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
         ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"X", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
              " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]]}], ")"}]}], 
      "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{"z", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]]}], ")"}], 
    " ", 
    SuperscriptBox[
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{"2", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "z"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"X", " ", "z", " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "z"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
              " ", 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", "\[Gamma]", 
          " ", "\[CapitalOmega]", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", "z", " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              SuperscriptBox["z", "2"]}], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{"4", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], 
          RowBox[{"X", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
      "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox["\[Pi]", "2"], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "9"}], " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "3"}], "+", 
                RowBox[{
                 SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], "X"]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"z", " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
          ")"}]}], 
        RowBox[{"2", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "z", " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", "X"}]}], ")"}], " ", "z", " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
            RowBox[{
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
           ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
          RowBox[{"X", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"m", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]]}], 
        ")"}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}]}], ")"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            SuperscriptBox["\[Pi]", "2"], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{"3", " ", 
            SuperscriptBox["z", "2"], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"6", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", "\[Gamma]", " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"6", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]], "-", 
      FractionBox[
       RowBox[{"\[Gamma]", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}], 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{
  3.8972756156664963`*^9, {3.897276137676881*^9, 
   3.897276144089229*^9}},ExpressionUUID->"6bdec33c-1f56-4ee4-9e5e-\
058ed922dee1"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox[
   SubscriptBox["H", "33"], 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      RowBox[{"(", 
       RowBox[{"X", "-", 
        RowBox[{"X", " ", 
         SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "12"}], " ", "X", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
      RowBox[{"24", " ", "X", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
      RowBox[{"12", " ", "X", " ", 
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{"6", " ", "X", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "9"}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "X", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "12"}], "+", 
         RowBox[{"5", " ", 
          SuperscriptBox["z", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
      RowBox[{"3", " ", "X", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
         "4", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"3", " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"], " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"5", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
         RowBox[{"14", " ", 
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"7", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
      "+", 
      RowBox[{"6", " ", "z", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}], 
         "+", 
         RowBox[{"2", " ", "z", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}], 
      "-", 
      RowBox[{"3", " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{"6", " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
       RowBox[{"Log", "[", "X", "]"}], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "2"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
        ")"}]}], "-", 
      RowBox[{"6", " ", "X", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "3"}], "+", 
            SuperscriptBox["z", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
             "\[CapitalOmega]", " ", 
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
           ")"}]}]}], ")"}], " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", "X", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
       RowBox[{"3", " ", "X", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", "X", "]"}]}], "+", 
       RowBox[{"6", " ", "X", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}]}], "+", 
       RowBox[{"6", " ", "X", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", "X", " ", "z", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "4", " ", "X", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
       SuperscriptBox[
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"X", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["z", "2"]}], ")"}], " ", 
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"]}], "-", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
         RowBox[{"6", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
          RowBox[{"Log", "[", "X", "]"}]}], "+", 
         RowBox[{"3", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
         RowBox[{"12", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
      RowBox[{"z", " ", 
       RowBox[{"p2", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", 
          SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
         RowBox[{"3", " ", "X", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
         RowBox[{"12", " ", 
          RowBox[{"Log", "[", "X", "]"}]}], "+", 
         RowBox[{"6", " ", "X", " ", 
          RowBox[{"Log", "[", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
          RowBox[{"Log", "[", "X", "]"}]}], "+", 
         RowBox[{"3", " ", "X", " ", 
          SuperscriptBox[
           RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
         RowBox[{"12", " ", "X", " ", 
          RowBox[{"PolyLog", "[", 
           RowBox[{"2", ",", 
            RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
          "6", " ", "X", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", 
           " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], "-", 
              RowBox[{"Log", "[", "X", "]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
             RowBox[{"3", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
             RowBox[{"12", " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"6", " ", "X", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"3", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
             RowBox[{"12", " ", "X", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}], 
      "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["p3", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}]}], 
   "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["p3", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "+", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"3", " ", "X", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "z", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
       RowBox[{"X", " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           SuperscriptBox["\[Pi]", "2"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
           RowBox[{"Log", "[", "X", "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"12", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "1", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"2", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"2", " ", 
                SuperscriptBox["\[Gamma]", "2"], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", 
                  SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], 
              ")"}]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "X", "]"}], "2"]}], "-", 
            RowBox[{"6", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "-", 
         RowBox[{
          SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]", 
          " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Pi]", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
            RowBox[{"6", " ", 
             RowBox[{"Log", "[", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
             RowBox[{"Log", "[", "X", "]"}]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox[
              RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
            RowBox[{"12", " ", 
             RowBox[{"PolyLog", "[", 
              RowBox[{"2", ",", 
               RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}], "+", 
      
      RowBox[{
       FractionBox["1", "X"], 
       RowBox[{"3", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "6"}], "+", 
             RowBox[{
              SuperscriptBox["\[Pi]", "2"], " ", "X"}], "-", 
             RowBox[{"2", " ", "X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"4", " ", "X", " ", 
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
              RowBox[{"Log", "[", "X", "]"}]}], "+", 
             RowBox[{"X", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
             RowBox[{"6", " ", "X", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}], 
     ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{"3", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"6", " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "3"}], " ", "X", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Log", "[", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], "]"}], "-", 
              RowBox[{"Log", "[", "X", "]"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
           
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Pi]", "2"], "+", 
             RowBox[{"3", " ", 
              SuperscriptBox[
               RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
             RowBox[{"6", " ", 
              RowBox[{"PolyLog", "[", 
               RowBox[{"2", ",", 
                RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}], "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"12", " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{"12", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Pi]", "2"], " ", "X"}], "+", 
                RowBox[{"3", " ", "X", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
                RowBox[{"12", " ", 
                 RowBox[{"Log", "[", "X", "]"}]}], "-", 
                RowBox[{"6", " ", "X", " ", 
                 RowBox[{"Log", "[", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
                 RowBox[{"Log", "[", "X", "]"}]}], "-", 
                RowBox[{"3", " ", "X", " ", 
                 SuperscriptBox[
                  RowBox[{"Log", "[", "X", "]"}], "2"]}], "-", 
                RowBox[{"12", " ", "X", " ", 
                 RowBox[{"PolyLog", "[", 
                  RowBox[{"2", ",", 
                   RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}]}]}], ")"}]}]}],
          ")"}]}]}], "-", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Pi]", "2"], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"PolyLog", "[", 
            RowBox[{"2", ",", 
             RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
        RowBox[{
         SuperscriptBox["p3", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}]}], 
   "-", 
   FractionBox[
    RowBox[{
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox["z", "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], 
    RowBox[{
     RowBox[{"p3", "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", " ", 
        SuperscriptBox["\[Pi]", "2"]}], "-", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"Log", "[", "X", "]"}]}], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"12", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["p3", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "+", 
   FractionBox[
    RowBox[{"\[Gamma]", " ", 
     SuperscriptBox[
      RowBox[{"p3", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Pi]", "2"], "+", 
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
       RowBox[{"6", " ", 
        RowBox[{"PolyLog", "[", 
         RowBox[{"2", ",", 
          RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"6", " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"6", " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "\[Gamma]", 
    " ", 
    RowBox[{"p3", "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}], "-", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], "2"]}], "+", 
      RowBox[{"6", " ", 
       RowBox[{"Log", "[", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
       RowBox[{"Log", "[", "X", "]"}]}], "+", 
      RowBox[{"3", " ", 
       SuperscriptBox[
        RowBox[{"Log", "[", "X", "]"}], "2"]}], "+", 
      RowBox[{"12", " ", 
       RowBox[{"PolyLog", "[", 
        RowBox[{"2", ",", 
         RowBox[{"1", "-", "X"}]}], "]"}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.8901099919955177`*^9, 3.890109999320822*^9}, {
   3.890110081780569*^9, 3.890110083218816*^9}, {3.890168617796535*^9, 
   3.890168627840786*^9}, {3.890340161500589*^9, 3.890340162203033*^9}, 
   3.8972733199547462`*^9, {3.897275453741047*^9, 
   3.89727561285655*^9}},ExpressionUUID->"1439c359-2188-4fbc-b939-\
7004322d9b1e"],

Cell[BoxData[
 RowBox[{
  SuperscriptBox["U", 
   RowBox[{"(", "1", ")"}]], "\[Rule]", " ", 
  RowBox[{
   FractionBox[
    RowBox[{
     SuperscriptBox["\[CapitalOmega]", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"2", "+", 
       SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "X", "]"}], "2"]}], 
    RowBox[{"2", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]}]], "+", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["z", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
       RowBox[{"z", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
    RowBox[{"2", " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "-", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"z", "-", 
         RowBox[{"z", " ", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], "2"], " ", 
      SuperscriptBox[
       RowBox[{"m", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"Log", "[", 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
       RowBox[{"2", " ", "X", " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "2"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["X", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["z", "2"], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]}], ")"}], " ", 
        
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "X", "+", 
          SuperscriptBox["X", "2"]}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], "-", 
       RowBox[{
       "4", " ", "X", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
        
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
       RowBox[{"X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["X", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{"X", " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["X", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{"X", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "-", 
       RowBox[{
        SuperscriptBox["X", "2"], " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{
        SuperscriptBox["X", "2"], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        RowBox[{"m", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "-", "X", "+", 
          SuperscriptBox["X", "2"]}], ")"}], " ", "z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], ")"}]}]}], 
   "+", 
   RowBox[{
    FractionBox["1", "8"], " ", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"4", " ", 
        SuperscriptBox["\[CapitalOmega]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Log", "[", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{"4", " ", "z", " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}], 
       RowBox[{"X", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"3", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], 
         "2"]}], 
       RowBox[{
        SuperscriptBox["X", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
         RowBox[{"Log", "[", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}], 
       RowBox[{"X", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}]}], 
   "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
             ")"}]}]}], ")"}]}], 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "X", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "X", " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "-", 
                 RowBox[{"2", " ", "X"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["X", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"p2", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", "X", "+", 
                 SuperscriptBox["X", "2"]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"p3", "[", 
                 RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "X", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "4", " ", "X", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", 
            " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{"X", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "X"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "X", "+", 
              SuperscriptBox["X", "2"]}], ")"}], " ", "z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
        ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "1"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
          RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "z"}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", "X", "+", 
              SuperscriptBox["X", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
             ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X"}]]}], ")"}]}]}],
       "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["p2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["p3", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "0", ",", "1"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}]}], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "X"}], ")"}], " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "X"}], ")"}], " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "0", ",", "2"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
         ")"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Log", "[", "X", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
           "4", " ", "X", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", 
            " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", "X", "-", 
              SuperscriptBox["X", "2"]}], ")"}], " ", "z", " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
           RowBox[{"X", " ", 
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "X"}], ")"}], " ", 
               SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
               "\[CapitalOmega]", " ", 
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}]}], 
          ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}], ")"}]}]}], 
     ")"}], " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
             RowBox[{
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          "+", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], 
       RowBox[{
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "X", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
          RowBox[{"X", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "X"}], ")"}], " ", 
              SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", 
              "\[CapitalOmega]", " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", "X", "+", 
                SuperscriptBox["X", "2"]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p2", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", "X"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["X", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"p3", "[", 
                RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]}], 
            ")"}]}]}], ")"}]}]}]}], ")"}], " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     SuperscriptBox[
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "+", 
   RowBox[{
    RowBox[{
     SuperscriptBox["m", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "1", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", "z", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
          RowBox[{
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      RowBox[{
       FractionBox["1", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "4"]}]], 
       RowBox[{
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", "X", " ", 
           SuperscriptBox[
            RowBox[{"m", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[CapitalOmega]", "2"]}]}], ")"}], " ", 
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
          "-", 
          RowBox[{"X", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}],
           "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "-", "X", "+", 
             SuperscriptBox["X", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"p2", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
             SuperscriptBox[
              RowBox[{"p3", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], 
            ")"}]}]}], ")"}]}]}], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["p2", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
        RowBox[{
         SuperscriptBox["p3", 
          TagBox[
           RowBox[{"(", 
            RowBox[{"0", ",", "1", ",", "0"}], ")"}],
           Derivative],
          MultilineFunction->None], "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]]}], ")"}]}], 
   "+", 
   FractionBox[
    RowBox[{
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "2", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox["z", "2"], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "X"}], ")"}], " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "X"}], ")"}], " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox["z", "2"], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"0", ",", "2", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
   FractionBox[
    RowBox[{"\[Gamma]", " ", 
     RowBox[{"Log", "[", "X", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], "+", 
       SuperscriptBox[
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}], " ", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"1", ",", "0", ",", "0"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
     SuperscriptBox[
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "3"]}]], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "X"}], ")"}], " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p2", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{"\[Gamma]", " ", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "X"}], "]"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", "X"}], ")"}], " ", "\[Gamma]", " ", 
        RowBox[{"Log", "[", "X", "]"}], " ", 
        RowBox[{"p3", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "X"}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
    " ", 
    RowBox[{
     SuperscriptBox["p3", 
      TagBox[
       RowBox[{"(", 
        RowBox[{"1", ",", "0", ",", "0"}], ")"}],
       Derivative],
      MultilineFunction->None], "[", 
     RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}]}]], "Input",
 CellFrame->{{0, 0}, {0, 0.5}},
 CellChangeTimes->{{3.897275590356037*^9, 
  3.897275600933354*^9}},ExpressionUUID->"559107c8-9369-4e74-95e3-\
2f5bd5ac17e6"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Effective equation at Leading order", "Chapter",
 CellChangeTimes->{{3.897093315508321*^9, 
  3.8970933397264853`*^9}},ExpressionUUID->"9a2ca7dd-d497-488d-adc9-\
ba6740d7f530"],

Cell[TextData[{
 "The above leading order metric  is not really the solution of the entire \
Einstein equation unless m[t,\[Phi],z] and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["p", "i"], "[", 
    RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "613cdaaf-8338-4295-8f02-86c74f222e33"],
 "  satisfy the following effective equation"
}], "Text",
 CellChangeTimes->{{3.897276602862941*^9, 3.897276766098568*^9}, {
  3.897276808228962*^9, 3.8972768345152607`*^9}, {3.8972769008544683`*^9, 
  3.8972769026536417`*^9}},ExpressionUUID->"c03cd069-d4fa-42ad-9b6b-\
79d6dcfc419e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"p2", "[", 
         RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "z"]}], "+", "z"}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "1"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "-", 
     RowBox[{
      SuperscriptBox["m", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
     RowBox[{"\[Gamma]", " ", "\[CapitalOmega]", " ", 
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "z"], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
      SuperscriptBox["z", "2"]], "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "\[Equal]", "0"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["z", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              FractionBox["\[CapitalOmega]", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "+", 
             FractionBox[
              RowBox[{"p1", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
              RowBox[{"m", "[", 
               RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], ")"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
          RowBox[{"2", " ", "\[Gamma]", " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
       "z"]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[CapitalOmega]", "-", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", "\[CapitalOmega]"}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], "+", 
         FractionBox[
          RowBox[{"z", " ", 
           RowBox[{"p1", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "z"]}], "+", "z", "+", 
        FractionBox[
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["p1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["\[CapitalOmega]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]]}], "+", 
        FractionBox[
         RowBox[{"p1", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     RowBox[{"2", " ", "\[Gamma]", " ", 
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"\[CapitalOmega]", " ", 
       RowBox[{
        SuperscriptBox["m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "2"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
     RowBox[{
      SuperscriptBox["p1", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Gamma]", "+", 
        FractionBox[
         RowBox[{
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
         RowBox[{"z", " ", 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}]]}], ")"}], 
      " ", 
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]", " ", "\[CapitalOmega]"}], "-", 
        FractionBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
         RowBox[{"z", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["p1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{"2", " ", "\[Gamma]", " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox["\[CapitalOmega]", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
         FractionBox[
          RowBox[{"p1", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "-", 
     FractionBox[
      RowBox[{"\[CapitalOmega]", " ", 
       RowBox[{
        SuperscriptBox["m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "2", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
      RowBox[{
       SuperscriptBox["z", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         SuperscriptBox["\[CapitalOmega]", "2"]}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["p1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
      SuperscriptBox["z", "2"]], "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{
       SuperscriptBox["p1", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "\[Equal]", "0"}], 
   ",", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       FractionBox["1", 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            RowBox[{"p2", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["z", "2"], " ", "\[Gamma]", " ", "\[CapitalOmega]",
             " ", 
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], "+", 
        
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["z", "2"]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"p2", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], "+", 
           SuperscriptBox[
            RowBox[{"p3", "[", 
             RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]}], ")"}]}]}],
        ")"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        FractionBox[
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "z"]}], "+", "z", "+", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["p2", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]"}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]", " ", "\[CapitalOmega]"}], "-", 
        FractionBox[
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
         RowBox[{"z", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         FractionBox[
          RowBox[{"z", " ", 
           RowBox[{"p2", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], ")"}], " ", 
       RowBox[{
        SuperscriptBox["p3", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
      SuperscriptBox["z", "2"]], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
      SuperscriptBox["z", "2"]], "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{
       SuperscriptBox["p2", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "\[Equal]", "0"}], 
   ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["z", "2"]}], ")"}], " ", 
         RowBox[{"p3", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
        FractionBox[
         RowBox[{"z", " ", 
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
            "2", " ", "z", " ", "\[Gamma]", " ", "\[CapitalOmega]", " ", 
             RowBox[{"m", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               SuperscriptBox["z", "2"]}], ")"}], " ", 
             RowBox[{"p3", "[", 
              RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], ")"}]}], 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], 
       SuperscriptBox["z", "2"]]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", "\[Gamma]", " ", "\[CapitalOmega]"}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"p2", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
         SuperscriptBox[
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["m", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"p3", "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "0", ",", "1"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
      RowBox[{"m", "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", 
         FractionBox["1", "z"]}], "+", "z", "+", 
        FractionBox[
         RowBox[{"p2", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
         RowBox[{"m", "[", 
          RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "0", ",", "1"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     RowBox[{
      SuperscriptBox["p3", 
       TagBox[
        RowBox[{"(", 
         RowBox[{"0", ",", "0", ",", "2"}], ")"}],
        Derivative],
       MultilineFunction->None], "[", 
      RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[CapitalOmega]", "2"]}]}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["\[CapitalOmega]", "2"]}]], "-", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"p3", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"], 
          SuperscriptBox[
           RowBox[{"m", "[", 
            RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], "2"]]}], ")"}], 
       " ", 
       RowBox[{
        SuperscriptBox["m", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "z"], "+", 
     FractionBox[
      RowBox[{"2", " ", 
       RowBox[{
        SuperscriptBox["p2", 
         TagBox[
          RowBox[{"(", 
           RowBox[{"0", ",", "1", ",", "0"}], ")"}],
          Derivative],
         MultilineFunction->None], "[", 
        RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
      SuperscriptBox["z", "2"]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Gamma]", " ", "\[CapitalOmega]"}], "-", 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"p3", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], 
         RowBox[{"z", " ", 
          RowBox[{"m", "[", 
           RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]]}], ")"}], " ", 
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "1", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}], "-", 
     FractionBox[
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"0", ",", "2", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}], 
      SuperscriptBox["z", "2"]], "+", 
     RowBox[{"\[Gamma]", " ", 
      RowBox[{
       SuperscriptBox["p3", 
        TagBox[
         RowBox[{"(", 
          RowBox[{"1", ",", "0", ",", "0"}], ")"}],
         Derivative],
        MultilineFunction->None], "[", 
       RowBox[{"t", ",", "\[Phi]", ",", "z"}], "]"}]}]}], "\[Equal]", "0"}]}],
   "}"}]], "Input",
 CellChangeTimes->{{3.88861405089669*^9, 3.888614061768231*^9}, {
  3.890362932795877*^9, 3.890362945987122*^9}, {3.897276532025733*^9, 
  3.8972765695289507`*^9}},ExpressionUUID->"25d2ec78-66d8-4d66-a55c-\
95f5042bc677"]
}, Open  ]]
},
WindowSize->{985, 911},
WindowMargins->{{62, Automatic}, {23, Automatic}},
FrontEndVersion->"12.2 for Mac OS X x86 (64-bit) (2021\:5e742\:67082\:65e5)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "AutomatedReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"da07ef1a-4489-4a1e-b5e9-81c7b71c5dba"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 275, 6, 83, "Section",ExpressionUUID->"d656499e-cd56-4c10-af71-064ae97fa289"],
Cell[858, 30, 276, 3, 34, "Text",ExpressionUUID->"5d2883ca-4387-446c-9f8e-9fee453efee5"],
Cell[1137, 35, 525, 12, 80, "Text",ExpressionUUID->"4625c5fc-688d-4034-b6a7-3c7218ef4dbe"],
Cell[1665, 49, 191, 3, 34, "Text",ExpressionUUID->"1086cfd7-275e-4830-8a38-165b9b4ea3c8"],
Cell[1859, 54, 295, 6, 34, "Text",ExpressionUUID->"38c4865a-c14e-4345-aa0c-fa686c3dea93"],
Cell[2157, 62, 261, 5, 34, "Text",ExpressionUUID->"b6557a9a-36c9-4ff1-86f5-1e5fed1b6910"],
Cell[2421, 69, 170, 3, 34, "Text",ExpressionUUID->"1c2e682f-499b-4e2b-987c-f27edeba6e87"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2628, 77, 152, 3, 69, "Chapter",ExpressionUUID->"c6b3d2c9-1f46-476e-bcdf-2d6eb236908e"],
Cell[CellGroupData[{
Cell[2805, 84, 270, 5, 42, "Subsection",ExpressionUUID->"33cbab94-94f2-4434-8620-e70bbc874ec6"],
Cell[3078, 91, 1297, 40, 38, "Text",ExpressionUUID->"7b21d262-0dc2-4803-997e-5be98e3cc7f1"],
Cell[4378, 133, 747, 21, 57, "Text",ExpressionUUID->"a9b9d975-e479-49f2-a801-4ebf9f42c1e5"],
Cell[5128, 156, 1718, 56, 111, "Text",ExpressionUUID->"eeb23a12-976f-4f08-af49-5c103cdbdb36"],
Cell[6849, 214, 732, 26, 38, "Text",ExpressionUUID->"f3ac2e59-9d1c-475d-bfe4-4878abac64c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7618, 245, 185, 3, 43, "Subsection",ExpressionUUID->"aad9836d-7d91-4728-91bb-ac39f883fb21"],
Cell[7806, 250, 246, 4, 34, "Text",ExpressionUUID->"97395140-9c3c-42e8-802b-82ff9a5f20b8"],
Cell[8055, 256, 222, 5, 34, "Text",ExpressionUUID->"31736d1f-7e23-421b-b36e-18d3e9ba9475"],
Cell[8280, 263, 249, 4, 34, "Text",ExpressionUUID->"a450e823-c4af-49fc-8334-676ddaed8277"],
Cell[8532, 269, 530, 18, 33, "Text",ExpressionUUID->"1c8f0769-2006-479e-81b3-b80727d7ba91"],
Cell[9065, 289, 214, 5, 34, "Text",ExpressionUUID->"213bf8f5-fcc3-4db9-a6b9-646005771a85"],
Cell[9282, 296, 7002, 235, 427, "Text",ExpressionUUID->"673f4247-1186-4751-90e7-a39e21beed6b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16333, 537, 154, 3, 69, "Chapter",ExpressionUUID->"a5557221-a59b-4f0b-92cc-11a6770c9cd7"],
Cell[16490, 542, 289, 6, 34, "Text",ExpressionUUID->"b51063f2-b270-41e9-8341-8108e93fdad5"],
Cell[CellGroupData[{
Cell[16804, 552, 158, 3, 83, "Section",ExpressionUUID->"8cd18374-29f1-448f-bddd-069ca23923ee"],
Cell[16965, 557, 281, 8, 41, "Input",ExpressionUUID->"a5c69954-02b4-4353-8460-f3531280f057"],
Cell[17249, 567, 860, 27, 47, "Input",ExpressionUUID->"371a9906-cc09-4708-99cd-348e76e3fce7"],
Cell[18112, 596, 1022, 32, 42, "Input",ExpressionUUID->"3aeff21a-331b-4e76-8f29-6ccf2e1fb08a"],
Cell[19137, 630, 3332, 94, 128, "Input",ExpressionUUID->"d151023d-d33e-45d2-8caa-6e638ac41d79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22506, 729, 170, 3, 83, "Section",ExpressionUUID->"c3beba04-039d-4ba8-8998-4a28ddc0ab75"],
Cell[22679, 734, 2989, 88, 182, "Input",ExpressionUUID->"de51d8e1-169f-4fe1-9dfd-3b3469a66ea1"],
Cell[25671, 824, 8460, 225, 424, "Input",ExpressionUUID->"12007660-91f1-4d1e-b033-c56f449b8f68"],
Cell[34134, 1051, 7822, 206, 407, "Input",ExpressionUUID->"3c642308-2703-48af-a63c-7403b4978490"],
Cell[41959, 1259, 7588, 206, 383, "Input",ExpressionUUID->"a385c46a-ec20-4f36-8cf5-68ad60431649"],
Cell[49550, 1467, 702, 19, 37, "Text",ExpressionUUID->"919bafae-b5be-4f50-97d0-4e5f4f62a2b4"],
Cell[50255, 1488, 978, 32, 48, "Input",ExpressionUUID->"31c984df-8aa2-4ac6-99ee-243519bd28e7"],
Cell[51236, 1522, 182575, 4860, 8217, "Input",ExpressionUUID->"37ddc022-393d-4927-ab34-dd65c3f48dc8"],
Cell[233814, 6384, 42203, 1212, 2288, "Input",ExpressionUUID->"0b2b3941-d884-4fb0-a0c2-bbbbcfb0659e"],
Cell[276020, 7598, 182967, 4871, 8348, "Input",ExpressionUUID->"6d8a1b13-107c-41b0-b4fb-a60a28c6f71e"],
Cell[458990, 12471, 80760, 2270, 3421, "Input",ExpressionUUID->"6bdec33c-1f56-4ee4-9e5e-058ed922dee1"],
Cell[539753, 14743, 45280, 1274, 2196, "Input",ExpressionUUID->"1439c359-2188-4fbc-b939-7004322d9b1e"],
Cell[585036, 16019, 54092, 1560, 2430, "Input",ExpressionUUID->"559107c8-9369-4e74-95e3-2f5bd5ac17e6"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[639177, 17585, 182, 3, 69, "Chapter",ExpressionUUID->"9a2ca7dd-d497-488d-adc9-ba6740d7f530"],
Cell[639362, 17590, 655, 15, 57, "Text",ExpressionUUID->"c03cd069-d4fa-42ad-9b6b-79d6dcfc419e"],
Cell[640020, 17607, 22037, 667, 765, "Input",ExpressionUUID->"25d2ec78-66d8-4d66-a55c-95f5042bc677"]
}, Open  ]]
}
]
*)


